Completely positive completely positive maps (and a resource theory for non-negativity of quantum amplitudes)

In this work we examine quantum states which have non-negative amplitudes (in a fixed basis) and the channels which preserve them. These states include the ground states of stoquastic Hamiltonians and they are of interest since they avoid the Sign Problem and can thus be efficiently simulated. In optimization theory, the convex cone generated by such states is called the set of completely positive (CP) matrices (not be confused with completely positive superoperators). We introduce quantum channels which preserve these states and call them completely positive completely positive. To study these states and channels, we use the framework of resource theories and investigate how to measure and quantify this resource.

==> L1NormAmplitudes.m <==
%%  L1NormAmplitudes    Approximates the ell_1-norm of amplitudes of a pure quantum state
%   Accompanying script for <Johnston and Sikora paper>

% "steps" is the number of phases around the unit circle to use (higher
% numbers give better approximations, and it approaches the true value as
% steps approaches infinity). In practice, steps = 100 or so seems to be
% sufficient to get 4 or 5 decimal places of accuracy.
function l1n = L1NormAmplitudes(v,steps)

n = length(v);
om = exp(1i*[0:(2*pi/steps):2*pi]);

% Just approximate the infimum that defines this norm by taking vectors
% that point in "steps" equally-spaced directions around the unit circle.
cvx_begin quiet
    cvx_precision best;
    variable w(n,steps);
    
    c = 0;
    for j = 1:steps
        c = c + norm(w(:,j));
    end
    minimize c;
    
    subject to
        x = zeros(n,1);
        for j = 1:steps
            x = x + om(j)*w(:,j);
        end
        v == x;
        w >= 0; % this means entrywise
cvx_end

l1n = real(cvx_optval);

==> RobustnessAmplitudes.m <==
%%  RobustnessAmplitudes    Computes the robustness of amplitudes of a quantum state
%   Accompanying script for <Johnston and Sikora paper>

function [RoA,sig] = RobustnessAmplitudes(rho)

n = length(rho);

% Robustness of amplitudes is computed by cone programming.
% This SDP is only exact if n <= 4.
cvx_begin quiet
    cvx_precision best;
    variable sig(n,n) hermitian;
    
    minimize trace(sig);
    
    subject to
        sig == hermitian_semidefinite(n);
        rho + sig == real(rho + sig);
        real(rho + sig) >= 0; % this means entrywise
cvx_end

RoA = real(cvx_optval);
sig = sig/trace(sig);

==> RobustnessAmplitudesDD.m <==
%%  RobustnessAmplitudesDD    Computes the diagonally dominant upper bound on the robustness of amplitudes of a quantum state
%   Accompanying script for <Johnston and Sikora paper>

function [RoA,sig] = RobustnessAmplitudesDD(rho)

n = length(rho);

% Robustness of amplitudes is computed by cone programming.
% This SDP is only exact if n <= 4.
cvx_begin quiet
    cvx_precision best;
    variable sig(n,n) hermitian;
    
    minimize trace(sig);
    
    subject to
        sig == hermitian_semidefinite(n);
        rho + sig == real(rho + sig);
        real(rho + sig) >= 0; % this means entrywise
        for j = 1:n
            2*rho(j,j) + 2*sig(j,j) >= sum(real(rho(:,j))) + sum(real(sig(:,j)));
        end
cvx_end

RoA = real(cvx_optval);
sig = sig/trace(sig);
